Inter-branch message transfer on superconducting quantum processors: a multi-architecture benchmark

We treat inter-branch message transfer in a Wigner's-friend circuit as a practical benchmark for near-term superconducting quantum processors. Implementing Violaris' unitary message-transfer primitive, we compare performance across IBM Eagle, Nighthawk, and Heron (r2/r3) processors for message sizes up to $n=32$, without error mitigation. We study three message families -- sparse (one-hot), half-weight, and dense -- and measure conditional string success $p_{\mathrm{all}}=\Pr(P=\mu\mid R=0)$, memory erasure after uncomputation, and correlation diagnostics (branch contrast and bitwise mutual information). The sparse family compiles to essentially constant two-qubit depth, yielding a depth-controlled probe of device noise: at $n=32$ we observe $p_{\mathrm{all}}$ spanning $\approx0.07$ to $\approx0.68$ across backends. In contrast, half and dense messages incur rapidly growing routing overhead, and transpiler-seed variability becomes a practical limitation near the coherence frontier. We further report an amplitude sweep (no-amplification test) and a divergence ``cousins'' sweep that quantifies degradation with branch-conditioned complexity. All data and figure-generation scripts are released.

==> reproducibility/scripts/dump_backend_snapshot.py <==
#!/usr/bin/env python3
"""
dump_backend_snapshot.py

Utility to save a "backend snapshot" (configuration + properties) to JSON for reproducibility.

Note: Snapshots have already been provided in the /snapshots folder.

Example:
  python dump_backend_snapshot.py --backend ibm_rensselaer
  python dump_backend_snapshot.py --backend ibm_miami --instance <your_instance>

Outputs:
  backend_snapshot_<backend>_<timestamp>.json
"""
from __future__ import annotations

import argparse
import datetime as _dt
import json
from typing import Any, Dict, Optional


def _to_serializable(obj: Any) -> Any:
    # Best-effort conversion for non-JSONable types
    if isinstance(obj, (str, int, float, bool)) or obj is None:
        return obj
    if isinstance(obj, (list, tuple)):
        return [_to_serializable(x) for x in obj]
    if isinstance(obj, dict):
        return {str(k): _to_serializable(v) for k, v in obj.items()}
    # datetime
    if hasattr(obj, "isoformat"):
        try:
            return obj.isoformat()
        except Exception:
            pass
    # Qiskit objects often have to_dict()
    if hasattr(obj, "to_dict"):
        try:
            return _to_serializable(obj.to_dict())
        except Exception:
            pass
    # Fallback to repr
    return repr(obj)


def main():
    parser = argparse.ArgumentParser(description="Dump IBM Quantum backend snapshot (configuration + properties) to JSON.")
    parser.add_argument("--backend", required=True, help="Backend name (e.g., ibm_rensselaer, ibm_miami).")
    parser.add_argument("--channel", default=None, help="Runtime channel (e.g. ibm_quantum or ibm_cloud).")
    parser.add_argument("--instance", default=None, help="Runtime instance (e.g. hub/group/project).")
    parser.add_argument("--out", default=None, help="Output filename. Default auto-names with timestamp.")
    args = parser.parse_args()

    from qiskit_ibm_runtime import QiskitRuntimeService

    kwargs: Dict[str, str] = {}
    if args.channel:
        kwargs["channel"] = args.channel
    if args.instance:
        kwargs["instance"] = args.instance

    service = QiskitRuntimeService(**kwargs)
    backend = service.backend(args.backend)

    ts = _dt.datetime.now(_dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")
    out = args.out or f"backend_snapshot_{args.backend}_{ts}.json"

    snapshot: Dict[str, Any] = {
        "timestamp_utc": _dt.datetime.now(_dt.timezone.utc).isoformat(timespec="seconds"),
        "backend_name": args.backend,
        "channel": args.channel,
        "instance": args.instance,
    }

    try:
        snapshot["backend_configuration"] = _to_serializable(backend.configuration())
    except Exception as exc:
        snapshot["backend_configuration_error"] = repr(exc)

    try:
        snapshot["backend_properties"] = _to_serializable(backend.properties())
    except Exception as exc:
        snapshot["backend_properties_error"] = repr(exc)

    try:
        snapshot["backend_options"] = _to_serializable(backend.options)
    except Exception:
        pass

    with open(out, "w", encoding="utf-8") as f:
        json.dump(snapshot, f, indent=2, sort_keys=True)

    print(f"Wrote: {out}")


if __name__ == "__main__":
    main()


==> reproducibility/scripts/dump_backend_snapshots_from_results.py <==
#!/usr/bin/env python3
"""
Dump backend snapshot JSONs for all backends that appear in one or more results CSV files.

Note: Snapshots have already been provided in the /snapshots folder.

Usage:
  python dump_backend_snapshots_from_results.py data/results_ibm_*.csv --instance Research_cogburn --outdir provenance

Requires:
  qiskit-ibm-runtime configured locally (IBM Quantum credentials).
"""

import argparse
import datetime as dt
import json
from pathlib import Path

import pandas as pd
from qiskit_ibm_runtime import QiskitRuntimeService


def snapshot_backend(service: QiskitRuntimeService, backend_name: str) -> dict:
    backend = service.backend(backend_name)
    # Collect a minimal but useful snapshot
    snap = {
        "backend_name": backend_name,
        "timestamp_utc": dt.datetime.now(dt.timezone.utc).isoformat(timespec="seconds"),
    }
    # These may be None depending on backend type / access level
    try:
        snap["configuration"] = backend.configuration().to_dict()
    except Exception:
        snap["configuration"] = None
    try:
        snap["properties"] = backend.properties().to_dict()
    except Exception:
        snap["properties"] = None
    try:
        snap["options"] = backend.options.to_dict()
    except Exception:
        snap["options"] = None
    return snap


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("csvs", nargs="+", help="One or more results CSV files (glob expanded by shell).")
    ap.add_argument("--channel", default="ibm_quantum")
    ap.add_argument("--instance", default=None, help="IBM Runtime instance string, e.g. Research_cogburn")
    ap.add_argument("--outdir", default=".", help="Directory to write snapshot JSONs into.")
    args = ap.parse_args()

    outdir = Path(args.outdir)
    outdir.mkdir(parents=True, exist_ok=True)

    backends = set()
    for p in args.csvs:
        df = pd.read_csv(p)
        if "backend_name" in df.columns:
            backends |= set(df["backend_name"].dropna().astype(str).unique())

    if not backends:
        raise SystemExit("No backend_name values found in the provided CSVs.")

    service = QiskitRuntimeService(channel=args.channel, instance=args.instance)

    ts = dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")
    for b in sorted(backends):
        snap = snapshot_backend(service, b)
        outpath = outdir / f"backend_snapshot_{b}_{ts}.json"
        outpath.write_text(json.dumps(snap, indent=2), encoding="utf-8")
        print(f"Wrote {outpath}")


if __name__ == "__main__":
    main()


==> reproducibility/scripts/interbranch_benchmark_v6.py <==
#!/usr/bin/env python3
"""
interbranch_benchmark.py

End-to-end driver for running and analyzing the Violaris (2026) inter-branch
message-transfer protocol on IBM Quantum backends via Qiskit Runtime.

Protocol summary (n-bit generalization):
  - Registers: Q (1), R (1), F (1), M (n), P (n)
  - Prepare Q in |+> (or more generally sqrt(p0)|0>+sqrt(1-p0)|1>)
  - Friend "measures" via CX(Q->F), and branch label via CX(F->R)
  - Friend writes classical message \mu into memory: for each \mu_i=1 apply CX(F->M_i)
  - Copy memory to paper: for all i apply CX(M_i->P_i)
  - Uncompute memory (erasure): for all i apply CX(P_i->M_i)
  - Partial branch-swap acting on Q,R,F only: X_Q \otimes X_R \otimes X_F
  - Measure all qubits (we use a single classical register with a fixed bitstring layout)

This script produces:
  - A CSV with per-circuit resources + success metrics
  - Optional PNG plots (p_transfer vs n, etc.)

Notes:
  - Requires: qiskit, qiskit-ibm-runtime, pandas, numpy, matplotlib
  - Designed to run first on 'ibm_rensselaer' and later on 'ibm_miami' with identical workflow.
"""
from __future__ import annotations

import argparse
import dataclasses
import datetime as _dt
import json
import math
import os
import random
from typing import Dict, List, Optional, Sequence, Tuple

import numpy as np
import pandas as pd


# -----------------------------
# Qiskit imports (lazy guarded)
# -----------------------------
def _require_qiskit():
    try:
        import qiskit  # noqa: F401
        return
    except Exception as exc:
        raise RuntimeError(
            "Qiskit is not installed in this environment.\n"
            "Install with something like:\n"
            "  pip install qiskit qiskit-ibm-runtime qiskit-aer pandas matplotlib\n"
            "Then re-run this script."
        ) from exc


# -----------------------------
# Experiment configuration
# -----------------------------
@dataclasses.dataclass(frozen=True)
class ExperimentSpec:
    backend_name: str
    mu_bits: str
    variant: str  # 'protocol', 'no_swap', 'no_uncompute', 'partial_uncompute'
    shots: int = 4096
    optimization_level: int = 3
    seed_transpiler: Optional[int] = None
    p0: float = 0.5  # amplitude on |0> for Q; p0=0.5 gives |+>
    partial_uncompute_k: Optional[int] = None  # only used when variant='partial_uncompute'
    friend_k: int = 0  # optional extra friend-state bits (for 'cousins' experiment)
    friend_d: int = 0  # Hamming-distance bits flipped between branches (<= friend_k)
    label: Optional[str] = None


# -----------------------------
# Helpers: message generation
# -----------------------------
def mu_from_family(n: int, family: str, rng: random.Random) -> str:
    """
    Generate an n-bit classical message \mu as a bitstring.

    family:
      - 'dense' : all ones
      - 'sparse': one-hot (1 then zeros by default)
      - 'half'  : ~n/2 ones uniformly at random
      - 'random': uniform random bits
    """
    if n <= 0:
        raise ValueError("n must be positive")

    family = family.lower()
    if family == "dense":
        return "1" * n
    if family == "sparse":
        # deterministic one-hot by default; edit if you prefer random index
        idx = 0
        bits = ["0"] * n
        bits[idx] = "1"
        return "".join(bits)
    if family == "half":
        k = n // 2
        idxs = list(range(n))
        rng.shuffle(idxs)
        ones = set(idxs[:k])
        return "".join("1" if i in ones else "0" for i in range(n))
    if family == "random":
        return "".join("1" if rng.random() < 0.5 else "0" for _ in range(n))

    raise ValueError(f"Unknown family='{family}'. Expected dense|sparse|half|random.")


# -----------------------------
# Circuit construction
# -----------------------------
def build_violaris_circuit(mu_bits: str,
                           variant: str = "protocol",
                           p0: float = 0.5,
                           partial_uncompute_k: Optional[int] = None,
                           friend_k: int = 0,
                           friend_d: int = 0):
    """
    Build a QuantumCircuit for Fig. 2 (n=1) / Fig. 3 (general n) protocol.

    Output bitstring layout (left-to-right in counts keys):
      Q R F M0..M(n-1) P0..P(n-1)

    variant:
      - 'protocol'        : swap + full uncompute
      - 'no_swap'         : no swap, but full uncompute
      - 'no_uncompute'    : swap, but omit uncompute
      - 'partial_uncompute': swap, uncompute only first k bits (k=partial_uncompute_k)

    cousins extension (optional):
      - If friend_k>0, an extra *unmeasured* register S of size friend_k is added
        to model branch-dependent 'friend internal state' bits.
      - friend_d controls how many of those S bits differ between branches (Hamming distance).
        This directly implements the paper's 'twins vs cousins' scaling idea in Sec. IV.C.
    """
    _require_qiskit()
    from qiskit import QuantumCircuit, QuantumRegister, ClassicalRegister

    n = len(mu_bits)
    if n < 1:
        raise ValueError("mu_bits must be at least 1 bit long")
    if not set(mu_bits).issubset({"0", "1"}):
        raise ValueError("mu_bits must be a bitstring, e.g. '1011'")

    if not (0.0 <= p0 <= 1.0):
        raise ValueError("p0 must be in [0,1]")

    variant = variant.lower().strip()
    if variant not in {"protocol", "no_swap", "no_uncompute", "partial_uncompute"}:
        raise ValueError("variant must be one of: protocol, no_swap, no_uncompute, partial_uncompute")

    # Optional "cousins" extension parameters
    if friend_k < 0 or friend_d < 0:
        raise ValueError("friend_k and friend_d must be >= 0")
    if friend_d > friend_k:
        raise ValueError("friend_d must be <= friend_k")
    if friend_k == 0 and friend_d != 0:
        raise ValueError("friend_d must be 0 when friend_k == 0")
    # Quantum registers
    Q = QuantumRegister(1, "Q")
    R = QuantumRegister(1, "R")
    F = QuantumRegister(1, "F")
    M = QuantumRegister(n, "M")
    P = QuantumRegister(n, "P")
    S = QuantumRegister(friend_k, "S") if friend_k > 0 else None

    # Classical register: single register to make counts parsing unambiguous
    # total bits: 3 + 2n
    creg = ClassicalRegister(3 + 2 * n, "c")

    qregs = [Q, R, F, M, P] + ([S] if S is not None else [])
    qc = QuantumCircuit(*qregs, creg, name=f"violaris_n{n}_{variant}_k{friend_k}_d{friend_d}")

    # 1) Prepare Q = sqrt(p0)|0> + sqrt(1-p0)|1>
    if abs(p0 - 0.5) < 1e-12:
        qc.h(Q[0])
    else:
        # Ry(theta)|0> = cos(theta/2)|0> + sin(theta/2)|1>
        theta = 2.0 * math.acos(math.sqrt(p0))
        qc.ry(theta, Q[0])

    # 2) Friend "measures" Q and branch label is copied
    qc.cx(Q[0], F[0])  # Eq. (2)
    qc.cx(F[0], R[0])  # Eq. (3)

    # 2b) Optional: branch-dependent friend internal state (toy 'twins vs cousins' extension)
    # If friend_d>0, then in the F=1 branch we flip the first friend_d qubits of S,
    # so friend-0 and friend-1 become Hamming-distance friend_d apart.
    if S is not None and friend_d > 0:
        for j in range(friend_d):
            qc.cx(F[0], S[j])

    # 3) Friend writes \mu into memory, controlled on F=1 (Eq. (4))
    for i, b in enumerate(mu_bits):
        if b == "1":
            qc.cx(F[0], M[i])

    # 4) Write memory to paper (Eq. (5))
    for i in range(n):
        qc.cx(M[i], P[i])

    # 5) Memory erasure via uncomputation (Eq. (6))
    if variant == "protocol" or variant == "no_swap":
        for i in range(n):
            qc.cx(P[i], M[i])
    elif variant == "partial_uncompute":
        if partial_uncompute_k is None:
            raise ValueError("partial_uncompute_k must be set for variant='partial_uncompute'")
        k = int(partial_uncompute_k)
        if not (0 <= k <= n):
            raise ValueError("partial_uncompute_k must be in [0,n]")
        for i in range(k):
            qc.cx(P[i], M[i])
    elif variant == "no_uncompute":
        pass  # intentionally omit

    # 6) Partial branch swap U_{⇌} = X_Q ⊗ X_R ⊗ X_F (Eq. (7))
    if variant != "no_swap":
        qc.x(Q[0])
        qc.x(R[0])
        qc.x(F[0])
        if S is not None and friend_d > 0:
            for j in range(friend_d):
                qc.x(S[j])

    # 7) Measurement mapping to enforce deterministic bitstring layout
    # Qiskit prints classical bits in descending index order (highest index leftmost).
    # We want the printed string (left->right) to be:
    #   Q R F M0..M(n-1) P0..P(n-1)
    #
    # So we measure:
    #   Q -> c[N-1], R -> c[N-2], F -> c[N-3],
    #   M[i] -> c[N-4-i], P[i] -> c[N-4-n-i]
    N = 3 + 2 * n
    qc.measure(Q[0], creg[N - 1])
    qc.measure(R[0], creg[N - 2])
    qc.measure(F[0], creg[N - 3])
    for i in range(n):
        qc.measure(M[i], creg[N - 4 - i])
    for i in range(n):
        qc.measure(P[i], creg[N - 4 - n - i])

    return qc


# -----------------------------
# Counts parsing + metrics
# -----------------------------
def _parse_outcome(bitstring: str, n: int) -> Dict[str, object]:
    """
    Parse a bitstring with layout:
      Q R F M0..M(n-1) P0..P(n-1)
    """
    bitstring = bitstring.replace(" ", "")
    expected_len = 3 + 2 * n
    if len(bitstring) != expected_len:
        raise ValueError(f"Expected bitstring length {expected_len} but got {len(bitstring)}: {bitstring}")

    Q = int(bitstring[0])
    R = int(bitstring[1])
    F = int(bitstring[2])
    M = bitstring[3:3 + n]
    P = bitstring[3 + n: 3 + 2 * n]
    return {"Q": Q, "R": R, "F": F, "M": M, "P": P}


def _safe_div(a: float, b: float) -> Optional[float]:
    return (a / b) if b else None


def compute_metrics(counts: Dict[str, int], mu_bits: str) -> Dict[str, float]:
    """
    Compute protocol success metrics from counts.

    Bitstring layout (left-to-right):
      Q R F M0..M(n-1) P0..P(n-1)

    Metrics include:
      - p_R0: Pr(R=0)
      - p_transfer_all: Pr(P==\mu | R=0)               (directional "did \mu arrive in R=0?")
      - p_mu_R1: Pr(P==\mu | R=1)                      (useful for no_swap control)
      - p_blank_R0: Pr(P==0^n | R=0)
      - p_blank_R1: Pr(P==0^n | R=1)                 (should be high for protocol)
      - p_transfer_bitwise: avg_i Pr(P_i==\mu_i | R=0)  (note: can inflate for sparse \mu)
      - p_active_ones_R0/R1: avg_{i:\mu_i=1} Pr(P_i=1 | R=0/1)
      - p_inactive_zeros_R0/R1: avg_{i:\mu_i=0} Pr(P_i=0 | R=0/1)
      - delta_active_ones: avg_{i:\mu_i=1} [Pr(P_i=1|R=0) - Pr(P_i=1|R=1)]
                           (positive => "\mu bits live in R=0"; negative => "\mu bits live in R=1")
      - p_erase_all: Pr(M==0^n)
      - p_erase_R0/R1: Pr(M==0^n | R=0/1)
      - I_R_P1_avg: avg_{i:\mu_i=1} I(R; P_i) (mutual information, ignores direction)
    """
    n = len(mu_bits)
    shots = int(sum(counts.values()))
    if shots == 0:
        raise ValueError("Empty counts")

    # Validate mu_bits
    if not set(mu_bits).issubset({"0", "1"}):
        raise ValueError("mu_bits must be a bitstring, e.g. '1011'")

    ones_idxs = [i for i, b in enumerate(mu_bits) if b == "1"]
    zeros_idxs = [i for i, b in enumerate(mu_bits) if b == "0"]

    # Branch totals
    r0_total = 0
    r1_total = 0

    # P string-perfect and blanks
    r0_P_mu = 0
    r1_P_mu = 0
    r0_P_blank = 0
    r1_P_blank = 0
    blank = "0" * n

    # Bitwise correctness in R=0
    r0_match_bit = np.zeros(n, dtype=float)

    # Active/inactive bit stats
    r0_P1_ones = np.zeros(len(ones_idxs), dtype=float)  # counts of P_i=1 in R=0 for \mu_i=1
    r1_P1_ones = np.zeros(len(ones_idxs), dtype=float)
    r0_P0_zeros = np.zeros(len(zeros_idxs), dtype=float)  # counts of P_i=0 in R=0 for \mu_i=0
    r1_P0_zeros = np.zeros(len(zeros_idxs), dtype=float)

    # Erasure
    erase_all = 0
    erase_r0 = 0
    erase_r1 = 0

    # Mutual info joint counts for (R,P_i) on i in ones_idxs
    joint = {i: {(0, 0): 0, (0, 1): 0, (1, 0): 0, (1, 1): 0} for i in ones_idxs}

    for bitstr, c in counts.items():
        out = _parse_outcome(bitstr, n)
        R = int(out["R"])
        M = out["M"]
        P = out["P"]

        if R == 0:
            r0_total += c
            if P == mu_bits:
                r0_P_mu += c
            if P == blank:
                r0_P_blank += c

            # bitwise correctness for all bits
            for i in range(n):
                if P[i] == mu_bits[i]:
                    r0_match_bit[i] += c

            # active/inactive bit aggregates
            for j, i in enumerate(ones_idxs):
                if P[i] == "1":
                    r0_P1_ones[j] += c
            for j, i in enumerate(zeros_idxs):
                if P[i] == "0":
                    r0_P0_zeros[j] += c

        else:
            r1_total += c
            if P == mu_bits:
                r1_P_mu += c
            if P == blank:
                r1_P_blank += c

            for j, i in enumerate(ones_idxs):
                if P[i] == "1":
                    r1_P1_ones[j] += c
            for j, i in enumerate(zeros_idxs):
                if P[i] == "0":
                    r1_P0_zeros[j] += c

        # Erasure global + conditional
        if M == blank:
            erase_all += c
            if R == 0:
                erase_r0 += c
            else:
                erase_r1 += c

        # Mutual info joint updates
        for i in ones_idxs:
            joint[i][(R, int(P[i]))] += c

    def _safe_div(a: float, b: float):
        return (a / b) if b else float("nan")

    p_R0 = r0_total / shots

    p_transfer_all = _safe_div(r0_P_mu, r0_total)
    p_mu_R1 = _safe_div(r1_P_mu, r1_total)
    p_blank_R0 = _safe_div(r0_P_blank, r0_total)
    p_blank_R1 = _safe_div(r1_P_blank, r1_total)

    # bitwise correctness in R=0
    p_transfer_bitwise = float(np.mean(r0_match_bit / r0_total)) if r0_total else float("nan")

    # Active/inactive means
    p_active_ones_R0 = float(np.mean(r0_P1_ones / r0_total)) if (r0_total and len(ones_idxs) > 0) else float("nan")
    p_active_ones_R1 = float(np.mean(r1_P1_ones / r1_total)) if (r1_total and len(ones_idxs) > 0) else float("nan")
    p_inactive_zeros_R0 = float(np.mean(r0_P0_zeros / r0_total)) if (r0_total and len(zeros_idxs) > 0) else float("nan")
    p_inactive_zeros_R1 = float(np.mean(r1_P0_zeros / r1_total)) if (r1_total and len(zeros_idxs) > 0) else float("nan")

    # Directional delta for active bits
    if len(ones_idxs) > 0 and r0_total and r1_total:
        deltas = (r0_P1_ones / r0_total) - (r1_P1_ones / r1_total)
        delta_active_ones = float(np.mean(deltas))
    else:
        delta_active_ones = float("nan")

    p_erase_all = erase_all / shots
    p_erase_R0 = _safe_div(erase_r0, r0_total)
    p_erase_R1 = _safe_div(erase_r1, r1_total)

    # Mutual information per eligible bit
    def mutual_info_from_joint(j: Dict[Tuple[int, int], int]) -> float:
        total = sum(j.values())
        if total == 0:
            return 0.0
        pR = {0: 0.0, 1: 0.0}
        pP = {0: 0.0, 1: 0.0}
        pRP = {}
        for (r, p), cnt in j.items():
            prp = cnt / total
            pRP[(r, p)] = prp
            pR[r] += prp
            pP[p] += prp
        I = 0.0
        for (r, p), prp in pRP.items():
            if prp <= 0:
                continue
            denom = pR[r] * pP[p]
            if denom <= 0:
                continue
            I += prp * math.log2(prp / denom)
        return I

    I_vals = [mutual_info_from_joint(joint[i]) for i in ones_idxs] if ones_idxs else []
    I_R_P1_avg = float(np.mean(I_vals)) if I_vals else 0.0

    return {
        "shots": shots,
        "p_R0": p_R0,
        "p_transfer_all": float(p_transfer_all),
        "p_mu_R1": float(p_mu_R1),
        "p_blank_R0": float(p_blank_R0),
        "p_blank_R1": float(p_blank_R1),
        "p_transfer_bitwise": float(p_transfer_bitwise),
        "p_active_ones_R0": float(p_active_ones_R0),
        "p_active_ones_R1": float(p_active_ones_R1),
        "p_inactive_zeros_R0": float(p_inactive_zeros_R0),
        "p_inactive_zeros_R1": float(p_inactive_zeros_R1),
        "delta_active_ones": float(delta_active_ones),
        "p_erase_all": float(p_erase_all),
        "p_erase_R0": float(p_erase_R0),
        "p_erase_R1": float(p_erase_R1),
        "I_R_P1_avg": float(I_R_P1_avg),
    }


def circuit_resources(qc) -> Dict[str, float]:
    """
    Extract post-transpilation resource metrics.

    We try to compute:
      - depth_total, depth_2q
      - size_total, size_2q
      - num_qubits
      - op counts (cx/ecr/cz etc if present)

    Uses QuantumCircuit.depth(filter_function=...) and size(filter_function=...) when available.
    """
    _require_qiskit()
    # These APIs exist across many versions, but filter_function support may vary.
    out: Dict[str, float] = {}
    out["num_qubits"] = getattr(qc, "num_qubits", float("nan"))

    try:
        out["depth_total"] = float(qc.depth())
    except Exception:
        out["depth_total"] = float("nan")

    # two-qubit depth
    try:
        out["depth_2q"] = float(qc.depth(lambda instr: instr.operation.num_qubits == 2))
    except Exception:
        out["depth_2q"] = float("nan")

    try:
        out["size_total"] = float(qc.size())
    except Exception:
        out["size_total"] = float("nan")

    try:
        out["size_2q"] = float(qc.size(lambda instr: instr.operation.num_qubits == 2))
    except Exception:
        # fallback: count_ops heuristic
        try:
            ops = qc.count_ops()
            out["size_2q"] = float(sum(v for k, v in ops.items() if k in {"cx", "cz", "ecr", "swap"}))
        except Exception:
            out["size_2q"] = float("nan")

    # op counts
    try:
        ops = qc.count_ops()
        for name, cnt in ops.items():
            out[f"op_{name}"] = float(cnt)
    except Exception:
        pass

    return out


# -----------------------------
# Runtime execution
# -----------------------------
def _get_sampler_and_pm(backend_name: str, optimization_level: int, seed_transpiler: Optional[int], use_session: bool, channel: Optional[str] = None, instance: Optional[str] = None):
    """
    Create (service, backend, pass_manager, sampler, session_ctx)
    """
    _require_qiskit()
    from qiskit_ibm_runtime import QiskitRuntimeService

    service_kwargs = {}
    if channel:
        service_kwargs['channel'] = channel
    if instance:
        service_kwargs['instance'] = instance
    service = QiskitRuntimeService(**service_kwargs)
    backend = service.backend(backend_name)

    # Pass manager
    pass_manager = None
    try:
        from qiskit.transpiler.preset_passmanagers import generate_preset_pass_manager
        pass_manager = generate_preset_pass_manager(
            backend=backend, optimization_level=optimization_level, seed_transpiler=seed_transpiler
        )
    except Exception:
        # fallback: use transpile directly later
        pass_manager = None

    # Sampler + session
    session_ctx = None
    sampler = None

    if use_session:
        try:
            from qiskit_ibm_runtime import Session, SamplerV2 as Sampler
            session_ctx = Session(service=service, backend=backend)
            # Some versions take 'session=', others take 'mode='
            try:
                sampler = Sampler(session=session_ctx)
            except TypeError:
                sampler = Sampler(mode=session_ctx)
        except Exception:
            session_ctx = None
            sampler = None

    if sampler is None:
        from qiskit_ibm_runtime import SamplerV2 as Sampler
        # Some versions accept backend directly, others want mode=
        try:
            sampler = Sampler(backend=backend)
        except TypeError:
            sampler = Sampler(mode=backend)

    return service, backend, pass_manager, sampler, session_ctx


def _transpile_to_isa(circuits, backend, pass_manager, seed_transpiler: Optional[int], optimization_level: int):
    _require_qiskit()
    if pass_manager is not None:
        return [pass_manager.run(c) for c in circuits]

    # fallback to qiskit.transpile
    from qiskit import transpile
    return transpile(
        circuits,
        backend=backend,
        optimization_level=optimization_level,
        seed_transpiler=seed_transpiler,
    )


def _extract_counts(pub_result) -> Dict[str, int]:
    """
    Extract counts from a Qiskit Runtime Sampler V2 PubResult.
    """
    # Preferred: if join_data exists, it combines all classical registers (if any)
    if hasattr(pub_result, "join_data"):
        try:
            return dict(pub_result.join_data().get_counts())
        except Exception:
            pass

    # Else, attempt to find a register result with get_counts
    if hasattr(pub_result, "data"):
        data = pub_result.data
        # If single reg "c"
        if hasattr(data, "c"):
            try:
                return dict(getattr(data, "c").get_counts())
            except Exception:
                pass

        # Try any attribute on data
        for name in dir(data):
            if name.startswith("_"):
                continue
            obj = getattr(data, name, None)
            if obj is None:
                continue
            if hasattr(obj, "get_counts"):
                try:
                    return dict(obj.get_counts())
                except Exception:
                    continue

    # Fallback for Sampler V1: quasi_dists
    if hasattr(pub_result, "quasi_dists"):
        # approximate counts by multiplying by shots if possible
        qd = pub_result.quasi_dists[0]
        # keys can be ints; convert to bitstrings if necessary is nontrivial without metadata
        return dict(qd)

    raise RuntimeError("Could not extract counts from pub_result; inspect the result object to update parser.")


def run_experiments(specs: Sequence[ExperimentSpec],
                    out_csv: str,
                    use_session: bool = True,
                    make_plots: bool = True,
                    channel: Optional[str] = None,
                    instance: Optional[str] = None,
                    save_qpy: bool = False) -> pd.DataFrame:
    """
    Build, transpile, run, analyze, and write CSV.

    Returns the pandas DataFrame.
    """
    if not specs:
        raise ValueError("No ExperimentSpec provided")

    backend_name = specs[0].backend_name
    for s in specs:
        if s.backend_name != backend_name:
            raise ValueError("All specs in one run_experiments call must share backend_name for session efficiency")

    # Create sampler + pass manager
    service, backend, pm, sampler, session_ctx = _get_sampler_and_pm(
        backend_name=backend_name,
        optimization_level=specs[0].optimization_level,
        seed_transpiler=specs[0].seed_transpiler,
        use_session=use_session,
        channel=channel,
        instance=instance,
    )

    try:
        # Build circuits
        circuits = []
        meta = []
        for s in specs:
            qc = build_violaris_circuit(
                mu_bits=s.mu_bits,
                variant=s.variant,
                p0=s.p0,
                partial_uncompute_k=s.partial_uncompute_k,
                friend_k=s.friend_k,
                friend_d=s.friend_d,
            )
            qc.metadata = {
                "backend_name": s.backend_name,
                "mu_bits": s.mu_bits,
                "n": len(s.mu_bits),
                "variant": s.variant,
                "shots": s.shots,
                "optimization_level": s.optimization_level,
                "seed_transpiler": s.seed_transpiler,
                "p0": s.p0,
                "partial_uncompute_k": s.partial_uncompute_k,
                "friend_k": s.friend_k,
                "friend_d": s.friend_d,
                "label": s.label,
            }
            circuits.append(qc)
            meta.append(qc.metadata)

        # Transpile to ISA
        isa_circuits = _transpile_to_isa(
            circuits=circuits,
            backend=backend,
            pass_manager=pm,
            seed_transpiler=specs[0].seed_transpiler,
            optimization_level=specs[0].optimization_level,
        )

        # Optional: save logical + transpiled circuits for reproducibility
        if save_qpy:
            try:
                from qiskit import qpy
                base = out_csv[:-4] if out_csv.lower().endswith('.csv') else out_csv
                with open(f"{base}_logical.qpy", "wb") as f:
                    qpy.dump(circuits, f)
                with open(f"{base}_isa.qpy", "wb") as f:
                    qpy.dump(isa_circuits, f)
            except Exception as exc:
                print(f"[warn] failed to write QPY circuits: {exc}")


        # Run
        # NOTE: SamplerV2 supports passing list of circuits directly as "pubs"
        shots = specs[0].shots
        for s in specs:
            if s.shots != shots:
                raise ValueError("All specs must use the same shots for a single sampler.run() call in this script.")

        job = sampler.run(isa_circuits, shots=shots)
        job_id = job.job_id() if hasattr(job, 'job_id') else None
        results = job.result()

        rows = []
        for s, qc, isa_qc, pub_result in zip(specs, circuits, isa_circuits, results):
            counts = _extract_counts(pub_result)

            metrics = compute_metrics(counts, s.mu_bits)
            resources = circuit_resources(isa_qc)

            row = {}
            row.update({
                "timestamp_utc": _dt.datetime.now(_dt.timezone.utc).isoformat(timespec="seconds"),
                "backend_name": s.backend_name,
                "label": s.label,
                "variant": s.variant,
                "n": len(s.mu_bits),
                "mu_bits": s.mu_bits,
                "p0": s.p0,
                "partial_uncompute_k": s.partial_uncompute_k,
                "friend_k": s.friend_k,
                "friend_d": s.friend_d,
                "shots": s.shots,
                "optimization_level": s.optimization_level,
                "seed_transpiler": s.seed_transpiler,
                "runtime_job_id": job_id,
                "runtime_channel": channel,
                "runtime_instance": instance,
            })
            row.update(resources)
            row.update(metrics)
            rows.append(row)

        df = pd.DataFrame(rows)
        df.to_csv(out_csv, index=False)

        if make_plots:
            try:
                _make_basic_plots(df, out_csv.replace(".csv", ".png"))
            except Exception as exc:
                print(f"[warn] plotting failed: {exc}")

        return df
    finally:
        # Clean up session if used
        try:
            if session_ctx is not None:
                session_ctx.close()
        except Exception:
            pass


# -----------------------------
# Plotting
# -----------------------------
def _make_basic_plots(df: pd.DataFrame, out_png: str):
    import matplotlib.pyplot as plt

    # p_transfer_bitwise vs n, grouped by variant
    fig = plt.figure()
    ax = fig.add_subplot(111)

    for variant, g in df.groupby("variant"):
        g2 = g.sort_values("n")
        ax.plot(g2["n"].values, g2["p_transfer_bitwise"].values, marker="o", label=variant)

    ax.set_xlabel("n (message bits)")
    ax.set_ylabel("bitwise transfer  E[Pr(P_i = \mu_i | R=0)]")
    ax.set_title("Inter-branch message transfer benchmark")
    ax.legend()
    fig.tight_layout()
    fig.savefig(out_png, dpi=200)
    plt.close(fig)


# -----------------------------
# Spec builders: pilot + sweep
# -----------------------------
def make_pilot_specs(backend_name: str,
                     shots: int,
                     optimization_level: int,
                     seed_transpiler: Optional[int],
                     rng_seed: int = 7) -> List[ExperimentSpec]:
    """
    A quick de-risk pilot:
      - n=1 with protocol + no_swap + no_uncompute
      - n=4 with dense \mu (1111) and sparse \mu (1000), protocol only
    """
    rng = random.Random(rng_seed)
    specs: List[ExperimentSpec] = []

    # Fig. 2 controls (n=1, \mu=1)
    mu1 = "1"
    for variant in ["protocol", "no_swap", "no_uncompute"]:
        specs.append(ExperimentSpec(
            backend_name=backend_name,
            mu_bits=mu1,
            variant=variant,
            shots=shots,
            optimization_level=optimization_level,
            seed_transpiler=seed_transpiler,
            label=f"n=1_mu=1_{variant}",
        ))

    # Small Fig. 3 n=4 sanity
    for family in ["dense", "sparse"]:
        mu4 = mu_from_family(4, family, rng)
        specs.append(ExperimentSpec(
            backend_name=backend_name,
            mu_bits=mu4,
            variant="protocol",
            shots=shots,
            optimization_level=optimization_level,
            seed_transpiler=seed_transpiler,
            label=f"n=4_{family}_protocol",
        ))

    return specs


def make_scaling_specs(backend_name: str,
                       n_list: Sequence[int],
                       families: Sequence[str],
                       reps: int,
                       shots: int,
                       optimization_level: int,
                       seed_transpiler: Optional[int],
                       rng_seed: int = 7,
                       include_controls: bool = False) -> List[ExperimentSpec]:
    """
    Scaling sweep on a single backend.

    For each n and family, generate `reps` different \mu strings (for 'dense'/'sparse' this is deterministic).
    By default runs only the protocol; optionally include controls at small n.
    """
    rng = random.Random(rng_seed)
    specs: List[ExperimentSpec] = []

    for n in n_list:
        for family in families:
            for r in range(reps):
                mu = mu_from_family(n, family, rng)
                specs.append(ExperimentSpec(
                    backend_name=backend_name,
                    mu_bits=mu,
                    variant="protocol",
                    shots=shots,
                    optimization_level=optimization_level,
                    seed_transpiler=seed_transpiler,
                    label=f"n={n}_{family}_rep{r}_protocol",
                ))

        if include_controls and n in {1, 2, 4}:
            # add no_swap and no_uncompute controls for \mu=1^n
            mu = "1" * n
            for variant in ["no_swap", "no_uncompute"]:
                specs.append(ExperimentSpec(
                    backend_name=backend_name,
                    mu_bits=mu,
                    variant=variant,
                    shots=shots,
                    optimization_level=optimization_level,
                    seed_transpiler=seed_transpiler,
                    label=f"n={n}_dense_{variant}",
                ))

    return specs




def make_amplitude_specs(backend_name: str,
                         p0_list: Sequence[float],
                         mu_bits: str,
                         shots: int,
                         optimization_level: int,
                         seed_transpiler: Optional[int]) -> List[ExperimentSpec]:
    """
    Corollary 2 test: vary the initial branch weights.

    We run:
      - protocol (swap) and
      - no_swap (control)

    for a fixed message \mu, while sweeping p0 = Pr(Q=0) at preparation.

    Expected ideal behavior (from Corollary 2):
      - no_swap: Pr(R=0) approx p0 and the message branch remains in R=1 with weight (1-p0)
      - protocol: Pr(R=0) approx (1-p0) and the message branch moves to R=0 but keeps weight (1-p0)

    (All Wigner operations are message-independent.)
    """
    specs: List[ExperimentSpec] = []
    if not mu_bits:
        raise ValueError("mu_bits must be non-empty")

    for p0 in p0_list:
        for variant in ["protocol", "no_swap"]:
            specs.append(ExperimentSpec(
                backend_name=backend_name,
                mu_bits=mu_bits,
                variant=variant,
                shots=shots,
                optimization_level=optimization_level,
                seed_transpiler=seed_transpiler,
                p0=float(p0),
                label=f"amp_p0={float(p0):.6f}_{variant}",
            ))
    return specs


def make_cousins_specs(backend_name: str,
                       n: int,
                       family: str,
                       d_list: Sequence[int],
                       friend_k: Optional[int],
                       shots: int,
                       optimization_level: int,
                       seed_transpiler: Optional[int],
                       rng_seed: int = 7,
                       mu_bits: Optional[str] = None) -> List[ExperimentSpec]:
    """
    'Twins vs cousins' toy model:
    Add an unmeasured friend-internal register S of size friend_k and flip friend_d of those
    bits in the F=1 branch (controlled on the friend's outcome). The branch-swap then
    flips those same friend_d bits, implementing a Hamming-distance-dependent swap.

    We keep the message \mu fixed while sweeping friend_d, so changes reflect resource growth
    associated with swapping more distinct friend states.
    """
    if n < 1:
        raise ValueError("n must be >= 1")
    family = family.strip().lower()
    rng = random.Random(rng_seed)

    if mu_bits is None:
        mu_bits = mu_from_family(n, family, rng)
    if len(mu_bits) != n:
        raise ValueError("mu_bits length must match n")

    d_list = [int(d) for d in d_list]
    if not d_list:
        raise ValueError("d_list must be non-empty")

    if friend_k is None:
        friend_k = max(d_list)
    friend_k = int(friend_k)
    if friend_k < 0:
        raise ValueError("friend_k must be >= 0")
    if any(d < 0 for d in d_list):
        raise ValueError("all d must be >= 0")
    if any(d > friend_k for d in d_list):
        raise ValueError("all d must be <= friend_k")

    specs: List[ExperimentSpec] = []
    for d in d_list:
        specs.append(ExperimentSpec(
            backend_name=backend_name,
            mu_bits=mu_bits,
            variant="protocol",
            shots=shots,
            optimization_level=optimization_level,
            seed_transpiler=seed_transpiler,
            friend_k=friend_k,
            friend_d=int(d),
            label=f"cousins_n={n}_{family}_d={int(d)}_protocol",
        ))
    return specs


def _parse_float_list(s: str) -> List[float]:
    out: List[float] = []
    for tok in (x.strip() for x in s.split(",") if x.strip()):
        out.append(float(tok))
    return out

# -----------------------------
# CLI
# -----------------------------
def _parse_int_list(s: str) -> List[int]:
    s = s.strip()
    if not s:
        return []
    return [int(x) for x in s.split(",")]


def main():
    parser = argparse.ArgumentParser(description="Run Violaris inter-branch message transfer benchmarks.")
    parser.add_argument("--backend", default="ibm_rensselaer", help="Backend name (e.g. ibm_rensselaer, ibm_miami).")
    parser.add_argument("--channel", default=None, help="Runtime channel (e.g. ibm_quantum or ibm_cloud). If omitted, uses your saved default.")
    parser.add_argument("--instance", default=None, help="Runtime instance string (e.g. hub/group/project for IBM Quantum). If omitted, uses your saved default.")
    parser.add_argument("--mode", default="pilot", choices=["pilot", "scaling", "amplitude", "cousins"], help="Which experiment set to run.")
    parser.add_argument("--shots", type=int, default=4096)
    parser.add_argument("--opt-level", type=int, default=3)
    parser.add_argument("--seed-transpiler", type=int, default=None)
    parser.add_argument("--use-session", action="store_true", help="Use Qiskit Runtime sessions (recommended).")
    parser.add_argument("--no-plots", action="store_true")
    parser.add_argument("--out", default=None, help="Output CSV filename. Default auto-names with timestamp.")
    parser.add_argument("--save-qpy", action="store_true", help="Also write QPY files for logical and transpiled circuits (for reproducibility).")
    # scaling options
    parser.add_argument("--ns", default="1,2,4,8,16", help="Comma-separated list of n values for scaling mode.")
    parser.add_argument("--families", default="dense,sparse,half", help="Comma-separated \mu families.")
    parser.add_argument("--reps", type=int, default=1, help="Repetitions per (n,family).")

    # amplitude mode options (Corollary 2 test)
    parser.add_argument("--p0s", default="0.1,0.2,0.3333333333,0.5,0.6666666667,0.8,0.9",
                        help="Comma-separated p0 values for amplitude mode.")
    parser.add_argument("--amp-mu", default="1",
                        help="Message bitstring \mu for amplitude mode (default '1').")

    # cousins mode options (Sec. IV.C toy model)
    parser.add_argument("--cousins-n", type=int, default=16,
                        help="Message length n for cousins mode.")
    parser.add_argument("--cousins-family", default="sparse",
                        help="\mu family for cousins mode (dense,sparse,half,random).")
    parser.add_argument("--cousins-ds", default="0,1,2,4,8,12,16",
                        help="Comma-separated friend-distance d values for cousins mode.")
    parser.add_argument("--cousins-k", type=int, default=None,
                        help="Total friend-internal register size k for cousins mode. Defaults to max(ds).")
    parser.add_argument("--cousins-mu", default=None,
                        help="Optional explicit \mu bitstring for cousins mode (overrides --cousins-family).")


    args = parser.parse_args()

    ts = _dt.datetime.now(_dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")
    out_csv = args.out or f"results_{args.backend}_{args.mode}_{ts}.csv"

    if args.mode == "pilot":
        specs = make_pilot_specs(
            backend_name=args.backend,
            shots=args.shots,
            optimization_level=args.opt_level,
            seed_transpiler=args.seed_transpiler,
        )

    elif args.mode == "scaling":
        n_list = _parse_int_list(args.ns)
        families = [x.strip() for x in args.families.split(",") if x.strip()]
        specs = make_scaling_specs(
            backend_name=args.backend,
            n_list=n_list,
            families=families,
            reps=args.reps,
            shots=args.shots,
            optimization_level=args.opt_level,
            seed_transpiler=args.seed_transpiler,
            include_controls=True,
        )

    elif args.mode == "amplitude":
        p0_list = _parse_float_list(args.p0s)
        specs = make_amplitude_specs(
            backend_name=args.backend,
            p0_list=p0_list,
            mu_bits=args.amp_mu,
            shots=args.shots,
            optimization_level=args.opt_level,
            seed_transpiler=args.seed_transpiler,
        )

    elif args.mode == "cousins":
        d_list = _parse_int_list(args.cousins_ds)
        mu_bits = args.cousins_mu if args.cousins_mu else None
        specs = make_cousins_specs(
            backend_name=args.backend,
            n=args.cousins_n,
            family=args.cousins_family,
            d_list=d_list,
            friend_k=args.cousins_k,
            mu_bits=mu_bits,
            shots=args.shots,
            optimization_level=args.opt_level,
            seed_transpiler=args.seed_transpiler,
        )

    else:
        raise ValueError(f"Unknown mode: {args.mode}")

    df = run_experiments(
        specs=specs,
        out_csv=out_csv,
        use_session=args.use_session,
        make_plots=(not args.no_plots),
        channel=args.channel,
        instance=args.instance,
        save_qpy=args.save_qpy,
    )

    print(f"\nWrote: {out_csv}")
    print(df[[
        "backend_name","label","variant","n","mu_bits","p_transfer_bitwise","p_transfer_all",
        "p_erase_all","depth_2q","size_2q"
    ]].to_string(index=False))


if __name__ == "__main__":
    main()


==> reproducibility/scripts/make_paper_figures_multifamily.py <==
#!/usr/bin/env python3
"""
make_paper_figures_multifamily.py

Generate paper-ready figures + summary CSVs from inter-branch benchmark result CSVs.

Usage:
  python scripts/make_paper_figures_multifamily.py data/results_ibm_*.csv --outdir figures --summdir data
"""

from __future__ import annotations

import argparse
import os
from pathlib import Path
from typing import List, Optional

import numpy as np
import pandas as pd
import matplotlib.pyplot as plt


BACKEND_ORDER = ["ibm_rensselaer", "ibm_miami", "ibm_fez", "ibm_boston"]
FAMILY_ORDER = ["sparse", "half", "dense"]
VARIANT_ORDER_PILOT = ["protocol", "no_swap", "no_uncompute"]


def infer_mode_from_filename(filename: str) -> str:
    fn = filename.lower()
    if "_pilot_" in fn:
        return "pilot"
    if "_scaling_" in fn:
        return "scaling"
    if "_amplitude_" in fn:
        return "amplitude"
    if "_cousins_" in fn:
        return "cousins"
    return "unknown"


def infer_family_from_label(label: object) -> Optional[str]:
    if not isinstance(label, str):
        return None
    if "_sparse_" in label or "sparse" in label:
        return "sparse"
    if "_half_" in label or "half" in label:
        return "half"
    if "_dense_" in label or "dense" in label:
        return "dense"
    return None


def _safe_tight_layout(fig: plt.Figure) -> None:
    try:
        fig.tight_layout()
    except Exception as exc:  # pragma: no cover
        # Matplotlib tight_layout can fail on some systems (fonts / mathtext),
        # but we can still save with bbox_inches="tight".
        print(f"[warn] tight_layout failed: {exc}")


def savefig(fig: plt.Figure, outdir: Path, fname: str) -> Path:
    outdir.mkdir(parents=True, exist_ok=True)
    path = outdir / fname
    _safe_tight_layout(fig)
    fig.savefig(path, bbox_inches="tight")
    plt.close(fig)
    return path


def load_csvs(paths: List[str]) -> pd.DataFrame:
    rows = []
    for p in paths:
        df = pd.read_csv(p)
        df["__source"] = os.path.basename(p)
        df["mode"] = df["__source"].apply(infer_mode_from_filename)
        rows.append(df)
    if not rows:
        raise ValueError("No CSV files loaded.")
    return pd.concat(rows, ignore_index=True, sort=False)


def grouped_bar(
    df: pd.DataFrame,
    value_col: str,
    ylabel: str,
    title: str,
    outdir: Path,
    fname: str,
    backend_order: Optional[List[str]] = None,
    group_order: Optional[List[str]] = None,
) -> Path:
    backend_order = backend_order or sorted(df["backend_name"].dropna().unique().tolist())
    group_order = group_order or sorted(df["variant"].dropna().unique().tolist())

    df = df.copy()
    df["backend_name"] = pd.Categorical(df["backend_name"], categories=backend_order, ordered=True)
    df["variant"] = pd.Categorical(df["variant"], categories=group_order, ordered=True)
    df = df.sort_values(["backend_name", "variant"])

    pivot = df.pivot(index="backend_name", columns="variant", values=value_col).reindex(backend_order)
    x = np.arange(len(backend_order))
    width = 0.25 if len(group_order) >= 3 else 0.35

    fig, ax = plt.subplots(figsize=(8, 4))
    for i, g in enumerate(group_order):
        if g not in pivot.columns:
            continue
        ax.bar(x + (i - (len(group_order) - 1) / 2) * width, pivot[g].values, width, label=g)

    ax.set_xticks(x)
    ax.set_xticklabels(backend_order)
    ax.set_ylim(0, 1.05)
    ax.set_ylabel(ylabel)
    ax.set_title(title)
    ax.legend()
    return savefig(fig, outdir, fname)


def grouped_bar_family(
    df: pd.DataFrame,
    value_col: str,
    ylabel: str,
    title: str,
    outdir: Path,
    fname: str,
    backend_order: Optional[List[str]] = None,
    family_order: Optional[List[str]] = None,
) -> Path:
    backend_order = backend_order or sorted(df["backend_name"].dropna().unique().tolist())
    family_order = family_order or sorted(df["family"].dropna().unique().tolist())

    df = df.copy()
    df["backend_name"] = pd.Categorical(df["backend_name"], categories=backend_order, ordered=True)
    df["family"] = pd.Categorical(df["family"], categories=family_order, ordered=True)
    df = df.sort_values(["backend_name", "family"])

    pivot = df.pivot(index="backend_name", columns="family", values=value_col).reindex(backend_order)
    x = np.arange(len(backend_order))
    width = 0.35

    fig, ax = plt.subplots(figsize=(8, 4))
    for i, fam in enumerate(family_order):
        if fam not in pivot.columns:
            continue
        ax.bar(x + (i - (len(family_order) - 1) / 2) * width, pivot[fam].values, width, label=fam)

    ax.set_xticks(x)
    ax.set_xticklabels(backend_order)
    ax.set_ylim(0, 1.05)
    ax.set_ylabel(ylabel)
    ax.set_title(title)
    ax.legend()
    return savefig(fig, outdir, fname)


def plot_scaling_lines(
    df: pd.DataFrame,
    xcol: str,
    ycol: str,
    yerr: Optional[str],
    xlabel: str,
    ylabel: str,
    title: str,
    outdir: Path,
    fname: str,
    backend_order: List[str],
    ylim: Optional[tuple] = (0, 1.05),
) -> Path:
    fig, ax = plt.subplots(figsize=(7, 4))
    for b in backend_order:
        h = df[df["backend_name"] == b].sort_values(xcol)
        if h.empty:
            continue
        x = h[xcol].values
        y = h[ycol].values
        err = None
        if yerr and yerr in h.columns:
            err = h[yerr].fillna(0).values
        ax.errorbar(x, y, yerr=err, marker="o", linestyle="-", label=b)

    ax.set_xlabel(xlabel)
    ax.set_ylabel(ylabel)
    ax.set_title(title)
    ax.set_xticks(sorted(df[xcol].unique()))
    if ylim is not None:
        ax.set_ylim(*ylim)
    ax.legend(fontsize=8)
    return savefig(fig, outdir, fname)


def make_frontier_table_tex(frontier_pivot: pd.DataFrame, outpath: Path) -> None:
    def _fmt(x) -> str:
        """Safe int formatting for frontier-table entries (handles NaN/missing)."""
        try:
            if pd.isna(x):
                return "0"
            return str(int(x))
        except Exception:
            return "0"

    lines = []
    lines.append(r"\begin{table}")
    lines.append(r"\centering")
    lines.append(r"\begin{tabular}{lccc}")
    lines.append(r"\toprule")
    lines.append(r"Backend & Dense & Half & Sparse \\")
    lines.append(r"\midrule")
    for backend, row in frontier_pivot.iterrows():
        lines.append(
            f"{backend} & {_fmt(row.get('dense', 0))} & {_fmt(row.get('half', 0))} & {_fmt(row.get('sparse', 0))} \\\\"
        )
    lines.append(r"\bottomrule")
    lines.append(r"\end{tabular}")
    lines.append(
        r"\caption{Largest message size $n$ with mean string-level transfer success $\Pr(P=\mu\mid R=0)\ge 0.1$ for each family.}"
    )
    lines.append(r"\label{tab:frontier}")
    lines.append(r"\end{table}")
    outpath.parent.mkdir(parents=True, exist_ok=True)
    outpath.write_text("\n".join(lines))


def main() -> None:
    ap = argparse.ArgumentParser()
    ap.add_argument("csvs", nargs="+", help="Input CSV files (glob-expanded by shell).")
    ap.add_argument("--outdir", default="figures", help="Directory to write PDF figures.")
    ap.add_argument("--summdir", default="data", help="Directory to write summary CSVs (and tables).")
    args = ap.parse_args()

    outdir = Path(args.outdir)
    summdir = Path(args.summdir)
    summdir.mkdir(parents=True, exist_ok=True)

    df = load_csvs(args.csvs)

    # ---------- Pilot (n=1) ----------
    pilot = df[df["mode"] == "pilot"].copy()
    if not pilot.empty:
        pilot["timestamp_dt"] = pd.to_datetime(pilot.get("timestamp_utc", None), errors="coerce")
        pilot_n1 = pilot[(pilot.get("n") == 1) & (pilot.get("mu_bits").astype(str) == "1")].copy()
        pilot_n1 = pilot_n1[pilot_n1["variant"].isin(VARIANT_ORDER_PILOT)].copy()
        if not pilot_n1.empty:
            # latest per backend+variant
            idx = (
                pilot_n1.sort_values("timestamp_dt")
                .groupby(["backend_name", "variant"])["timestamp_dt"]
                .idxmax()
            )
            pilot_latest = pilot_n1.loc[idx].copy()
            pilot_latest.to_csv(summdir / "pilot_summary_multifamily.csv", index=False)

            grouped_bar(
                pilot_latest,
                value_col="p_transfer_all",
                ylabel=r"$\Pr(P=\mu\mid R=0)$",
                title="Pilot transfer (n=1, μ=1)",
                outdir=outdir,
                fname="fig_pilot_transfer_n1.pdf",
                backend_order=BACKEND_ORDER,
                group_order=VARIANT_ORDER_PILOT,
            )
            grouped_bar(
                pilot_latest,
                value_col="p_erase_all",
                ylabel=r"$\Pr(M=0\cdots0\mid R=1)$",
                title="Pilot erasure (n=1, μ=1)",
                outdir=outdir,
                fname="fig_pilot_erasure_n1.pdf",
                backend_order=BACKEND_ORDER,
                group_order=VARIANT_ORDER_PILOT,
            )

        # ---------- Pilot (n=4) ----------
        pilot_n4 = pilot[pilot.get("n") == 4].copy()
        if not pilot_n4.empty:
            pilot_n4["timestamp_dt"] = pd.to_datetime(pilot_n4.get("timestamp_utc", None), errors="coerce")
            # latest per backend+label (handles multiple pilot runs)
            idx = (
                pilot_n4.sort_values("timestamp_dt")
                .groupby(["backend_name", "label"])["timestamp_dt"]
                .idxmax()
            )
            pilot_n4_latest = pilot_n4.loc[idx].copy()
            pilot_n4_latest["family"] = pilot_n4_latest["label"].apply(
                lambda s: "dense" if "dense" in str(s) else ("sparse" if "sparse" in str(s) else None)
            )
            pilot_n4_latest = pilot_n4_latest[pilot_n4_latest["family"].isin(["sparse", "dense"])].copy()
            if not pilot_n4_latest.empty:
                grouped_bar_family(
                    pilot_n4_latest,
                    value_col="p_transfer_all",
                    ylabel=r"$\Pr(P=\mu\mid R=0)$",
                    title="Pilot transfer (n=4)",
                    outdir=outdir,
                    fname="fig_pilot_transfer_n4.pdf",
                    backend_order=BACKEND_ORDER,
                    family_order=["sparse", "dense"],
                )
                grouped_bar_family(
                    pilot_n4_latest,
                    value_col="p_erase_all",
                    ylabel=r"$\Pr(M=0\cdots0\mid R=1)$",
                    title="Pilot erasure (n=4)",
                    outdir=outdir,
                    fname="fig_pilot_erasure_n4.pdf",
                    backend_order=BACKEND_ORDER,
                    family_order=["sparse", "dense"],
                )

    # ---------- Scaling ----------
    scaling = df[df["mode"] == "scaling"].copy()
    if not scaling.empty:
        scaling["family"] = scaling.get("label").apply(infer_family_from_label)
        scaling = scaling[scaling["family"].isin(FAMILY_ORDER)].copy()
        scaling = scaling[scaling["variant"] == "protocol"].copy()

        for col in ["p_transfer_all", "delta_active_ones", "I_R_P1_avg", "depth_2q", "size_2q"]:
            if col in scaling.columns:
                scaling[col] = pd.to_numeric(scaling[col], errors="coerce")

        summ = (
            scaling.groupby(["backend_name", "family", "n"])
            .agg(
                mean_transfer_all=("p_transfer_all", "mean"),
                std_transfer_all=("p_transfer_all", "std"),
                count=("p_transfer_all", "count"),
                mean_delta=("delta_active_ones", "mean"),
                std_delta=("delta_active_ones", "std"),
                mean_mi=("I_R_P1_avg", "mean"),
                std_mi=("I_R_P1_avg", "std"),
                mean_depth2q=("depth_2q", "mean"),
                std_depth2q=("depth_2q", "std"),
            )
            .reset_index()
        )
        summ.to_csv(summdir / "scaling_summary_multifamily.csv", index=False)

        for fam in FAMILY_ORDER:
            h = summ[summ["family"] == fam].copy()
            plot_scaling_lines(
                h,
                xcol="n",
                ycol="mean_transfer_all",
                yerr="std_transfer_all",
                xlabel="n (message bits)",
                ylabel=r"$\Pr(P=\mu\mid R=0)$",
                title=f"Scaling: string transfer ({fam})",
                outdir=outdir,
                fname=f"fig_scaling_transfer_{fam}.pdf",
                backend_order=BACKEND_ORDER,
                ylim=(0, 1.05),
            )
            plot_scaling_lines(
                h,
                xcol="n",
                ycol="mean_delta",
                yerr="std_delta",
                xlabel="n (message bits)",
                ylabel=r"$\Delta$",
                title=f"Scaling: branch-contrast Δ ({fam})",
                outdir=outdir,
                fname=f"fig_scaling_delta_{fam}.pdf",
                backend_order=BACKEND_ORDER,
                ylim=(0, 1.05),
            )
            plot_scaling_lines(
                h,
                xcol="n",
                ycol="mean_mi",
                yerr="std_mi",
                xlabel="n (message bits)",
                ylabel=r"$I(R;P)$ (avg)",
                title=f"Scaling: mutual information ({fam})",
                outdir=outdir,
                fname=f"fig_scaling_mi_{fam}.pdf",
                backend_order=BACKEND_ORDER,
                ylim=(0, 1.05),
            )
            plot_scaling_lines(
                h,
                xcol="n",
                ycol="mean_depth2q",
                yerr="std_depth2q",
                xlabel="n (message bits)",
                ylabel="2q depth",
                title=f"Scaling: compiled 2q depth ({fam})",
                outdir=outdir,
                fname=f"fig_scaling_depth2q_{fam}.pdf",
                backend_order=BACKEND_ORDER,
                ylim=None,
            )

        # Frontier table at threshold 0.1
        thr = 0.1
        frontier = (
            summ.assign(pass_thr=lambda d: d["mean_transfer_all"] >= thr)
            .sort_values(["backend_name", "family", "n"])
            .groupby(["backend_name", "family"])
            .apply(lambda g: g[g["pass_thr"]]["n"].max() if g["pass_thr"].any() else 0, include_groups=False)
            .reset_index(name="max_n")
        )
        # pivot to dense/half/sparse columns
        pivot = frontier.pivot(index="backend_name", columns="family", values="max_n")
        pivot = pivot.reindex(["ibm_boston", "ibm_fez", "ibm_miami", "ibm_rensselaer"])
        pivot = pivot.reindex(columns=["dense", "half", "sparse"]).fillna(0).astype(int)
        make_frontier_table_tex(pivot, Path("tables") / "frontier_table.tex")

        # Optional: threshold sweep summary for plotting / narrative
        thresholds = [0.5, 0.2, 0.1, 0.05]
        rows = []
        for t in thresholds:
            tmp = (
                summ.assign(pass_thr=lambda d: d["mean_transfer_all"] >= t)
                .sort_values(["backend_name", "family", "n"])
                .groupby(["backend_name", "family"])
                .apply(lambda g: g[g["pass_thr"]]["n"].max() if g["pass_thr"].any() else 0, include_groups=False)
                .reset_index(name="max_n")
            )
            tmp["threshold"] = t
            rows.append(tmp)
        pd.concat(rows, ignore_index=True).to_csv(summdir / "multifamily_summary_key_numbers.csv", index=False)

        # Miami seed sweep (if present)
        miami = df[(df["mode"] == "scaling") & (df["backend_name"] == "ibm_miami")].copy()
        if not miami.empty:
            miami["family"] = miami.get("label").apply(infer_family_from_label)
            miami = miami[(miami["variant"] == "protocol") & (miami["family"].isin(["half", "dense"]))].copy()
            miami["seed_transpiler"] = pd.to_numeric(miami.get("seed_transpiler"), errors="coerce")
            miami = miami[miami["seed_transpiler"].notna()].copy()
            miami = miami[miami["n"].isin([8, 16, 24])].copy()
            if not miami.empty:
                for fam in ["half", "dense"]:
                    h = miami[miami["family"] == fam].copy()
                    fig, ax = plt.subplots(figsize=(7, 4))
                    for n in sorted(h["n"].unique()):
                        g = h[h["n"] == n].sort_values("seed_transpiler")
                        ax.plot(g["seed_transpiler"], g["p_transfer_all"], marker="o", linestyle="-", label=f"n={n}")
                    ax.set_xlabel("transpiler seed")
                    ax.set_ylabel(r"$\Pr(P=\mu\mid R=0)$")
                    ax.set_title(f"ibm_miami seed sweep ({fam})")
                    ax.set_ylim(0, 1.05)
                    ax.set_xticks(sorted(h["seed_transpiler"].unique()))
                    ax.legend(fontsize=8)
                    savefig(fig, outdir, f"fig_miami_seed_sweep_transfer_{fam}.pdf")

    # ---------- Cousins ----------
    cousins = df[df["mode"] == "cousins"].copy()
    if not cousins.empty:
        # Require friend_d column; older runs may not have it.
        if "friend_d" in cousins.columns:
            cousins = cousins[cousins["friend_d"].notna()].copy()
            cousins["friend_d"] = pd.to_numeric(cousins["friend_d"], errors="coerce")
            cousins["seed_transpiler"] = pd.to_numeric(cousins.get("seed_transpiler"), errors="coerce")
            cousins["timestamp_dt"] = pd.to_datetime(cousins.get("timestamp_utc", None), errors="coerce")
            # Deduplicate: one row per (backend, seed, d), keeping latest timestamp
            idx = (
                cousins.sort_values("timestamp_dt")
                .groupby(["backend_name", "seed_transpiler", "friend_d"])["timestamp_dt"]
                .idxmax()
            )
            cousins = cousins.loc[idx].copy()

            for col in ["delta_active_ones", "p_transfer_all", "depth_2q"]:
                if col in cousins.columns:
                    cousins[col] = pd.to_numeric(cousins[col], errors="coerce")

            csum = (
                cousins.groupby(["backend_name", "friend_d"])
                .agg(
                    mean_delta=("delta_active_ones", "mean"),
                    std_delta=("delta_active_ones", "std"),
                    mean_transfer=("p_transfer_all", "mean"),
                    std_transfer=("p_transfer_all", "std"),
                    mean_depth2q=("depth_2q", "mean"),
                    std_depth2q=("depth_2q", "std"),
                    count=("delta_active_ones", "count"),
                )
                .reset_index()
            )
            csum.to_csv(summdir / "cousins_summary_multifamily.csv", index=False)

            def plot_cousins(ycol: str, yerr: str, ylabel: str, title: str, fname: str, ylim: Optional[tuple]):
                fig, ax = plt.subplots(figsize=(7, 4))
                for b in BACKEND_ORDER:
                    h = csum[csum["backend_name"] == b].sort_values("friend_d")
                    if h.empty:
                        continue
                    ax.errorbar(
                        h["friend_d"], h[ycol], yerr=h[yerr].fillna(0), marker="o", linestyle="-", label=b
                    )
                ax.set_xlabel("divergence d")
                ax.set_ylabel(ylabel)
                ax.set_title(title)
                ax.set_xticks(sorted(csum["friend_d"].unique()))
                if ylim is not None:
                    ax.set_ylim(*ylim)
                ax.legend(fontsize=8)
                savefig(fig, outdir, fname)

            plot_cousins(
                "mean_delta",
                "std_delta",
                r"$\Delta$",
                "Cousins benchmark: Δ vs d (n=k=16, sparse)",
                "fig_cousins_delta_vs_d.pdf",
                (0, 1.05),
            )
            plot_cousins(
                "mean_transfer",
                "std_transfer",
                r"$\Pr(P=\mu\mid R=0)$",
                "Cousins benchmark: transfer vs d (n=k=16, sparse)",
                "fig_cousins_transfer_vs_d.pdf",
                (0, 1.05),
            )
            plot_cousins(
                "mean_depth2q",
                "std_depth2q",
                "2q depth",
                "Cousins benchmark: compiled 2q depth vs d",
                "fig_cousins_depth2q_vs_d.pdf",
                None,
            )

    # ---------- Amplitude ----------
    amp = df[df["mode"] == "amplitude"].copy()
    if not amp.empty:
        for col in ["p0", "p_R0", "p_transfer_all", "p_mu_R1"]:
            if col in amp.columns:
                amp[col] = pd.to_numeric(amp[col], errors="coerce")
        amp = amp[amp["variant"].isin(["protocol", "no_swap"])].copy()
        if "p0" in amp.columns and "p_R0" in amp.columns:
            amp["p0_round"] = amp["p0"].round(6)
            # message-branch weight estimator:
            # protocol: Pr(R=0,P=mu)=Pr(R=0)*Pr(P=mu|R=0)
            # no_swap:  Pr(R=1,P=mu)=Pr(R=1)*Pr(P=mu|R=1)
            amp["p_msg_branch"] = np.where(
                amp["variant"] == "protocol",
                amp["p_R0"] * amp["p_transfer_all"],
                (1.0 - amp["p_R0"]) * amp["p_mu_R1"],
            )
            amp["p_cond_success"] = np.where(
                amp["variant"] == "protocol", amp["p_transfer_all"], amp["p_mu_R1"]
            )
            asum = (
                amp.groupby(["backend_name", "variant", "p0_round"])
                .agg(
                    mean_pR0=("p_R0", "mean"),
                    std_pR0=("p_R0", "std"),
                    mean_pmsg=("p_msg_branch", "mean"),
                    std_pmsg=("p_msg_branch", "std"),
                    mean_pcond=("p_cond_success", "mean"),
                    std_pcond=("p_cond_success", "std"),
                    count=("p_R0", "count"),
                )
                .reset_index()
            )
            asum.to_csv(summdir / "amplitude_summary_multifamily.csv", index=False)

            # (1) Two-panel figure: Pr(R=0) and message-branch weight vs p0
            fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(12, 4), sharex=True)
            markers = ["o", "s", "^", "D", "v", "P", "X", "*"]
            idxm = 0
            for b in BACKEND_ORDER:
                for v in ["no_swap", "protocol"]:
                    h = asum[(asum["backend_name"] == b) & (asum["variant"] == v)].copy()
                    if h.empty:
                        continue
                    x = h["p0_round"].values
                    ax1.errorbar(
                        x,
                        h["mean_pR0"].values,
                        yerr=h["std_pR0"].fillna(0).values,
                        marker=markers[idxm % len(markers)],
                        linestyle="None",
                        label=f"{b} ({v})",
                    )
                    ax2.errorbar(
                        x,
                        h["mean_pmsg"].values,
                        yerr=h["std_pmsg"].fillna(0).values,
                        marker=markers[idxm % len(markers)],
                        linestyle="None",
                        label=f"{b} ({v})",
                    )
                    idxm += 1

            xs = np.array(sorted(asum["p0_round"].unique()))
            ax1.plot(xs, xs, linestyle="-", label="ideal no_swap: p_R0=p0")
            ax1.plot(xs, 1 - xs, linestyle="-", label="ideal protocol: p_R0=1-p0")
            ax2.plot(xs, 1 - xs, linestyle="-", label="ideal message weight: 1-p0")

            ax1.set_xlabel("p0 (prepared Pr(Q=0))")
            ax1.set_ylabel(r"$\Pr(R=0)$")
            ax1.set_ylim(0, 1.05)
            ax1.set_title("Amplitude sweep: branch weight")
            ax1.legend(fontsize=6)

            ax2.set_xlabel("p0 (prepared Pr(Q=0))")
            ax2.set_ylabel(r"$\Pr(\mathrm{message\ branch})$")
            ax2.set_ylim(0, 1.05)
            ax2.set_title("Amplitude sweep: message-branch weight")
            ax2.legend(fontsize=6)

            savefig(fig, outdir, "fig_amplitude_sweep.pdf")

            # (2) Compatibility figure: conditional transfer vs p0 (protocol only)
            fig2, ax = plt.subplots(figsize=(7, 4))
            for b in BACKEND_ORDER:
                h = asum[(asum["backend_name"] == b) & (asum["variant"] == "protocol")].copy()
                if h.empty:
                    continue
                ax.errorbar(
                    h["p0_round"].values,
                    h["mean_pcond"].values,
                    yerr=h["std_pcond"].fillna(0).values,
                    marker="o",
                    linestyle="-",
                    label=b,
                )
            ax.set_xlabel("p0 (prepared Pr(Q=0))")
            ax.set_ylabel(r"$\Pr(P=\mu\mid R=0)$")
            ax.set_ylim(0, 1.05)
            ax.set_title("Amplitude sweep: conditional transfer (protocol)")
            ax.legend(fontsize=8)
            savefig(fig2, outdir, "fig_amplitude_transfer_bitwise_vs_p0.pdf")

    print(f"Wrote figures to: {outdir.resolve()}")
    print(f"Wrote summaries to: {summdir.resolve()}")


if __name__ == "__main__":
    main()
